Base64 encoding and decoding at almost the speed of a memory copy

Many common document formats on the Internet are text-only such as email (MIME) and the Web (HTML, JavaScript, JSON and XML). To include images or executable code in these documents, we first encode them as text using base64. Standard base64 encoding uses 64~ASCII characters: both lower and upper case Latin letters, digits and two other symbols. We show how we can encode and decode base64 data at nearly the speed of a memory copy (memcpy) on recent Intel processors, as long as the data does not fit in the first-level (L1) cache. We use the SIMD (Single Instruction Multiple Data) instruction set AVX-512 available on commodity processors. Our implementation generates several times fewer instructions than previous SIMD-accelerated base64 codecs. It is also more versatile, as it can be adapted---even at runtime---to any base64 variant by only changing constants.

==> decoding-lookup-example.tikz.py <==
print "\\begin{tikzpicture}"

w = 0.4
h = 0.6
H = 1.4

def draw(X, Y, items):
    x = float(X)
    y = float(Y)
    default_style = 'thin'
    for item in reversed(items):
        try:
            label, style = item
            if style is None:
                style = default_style
        except ValueError:
            label = item
            style = default_style
            
        print '\\draw [%s] (%0.2f, %0.2f) rectangle (%0.2f, %0.2f);' % (style, x, y, x + w, y + h)
        if label:
            print '\\node at (%0.2f, %0.2f) {%s};' % (x + w/2, y + h/2, label)
        
        x += w


def label(X, Y, label):
    x = float(X)
    y = float(Y)
    print '\\node [below, right, fill=white] at (%0.2f, %0.2f) {%s};' % (x, y, label)


def horiz_brace(x0, x1, y, label):
    print "\\draw [decorate,decoration={brace,amplitude=10pt}] (%0.2f, %0.2f) -- (%0.2f, %0.2f) node [midway,above,yshift=10pt] {%s};" % (x0, y, x1, y, label)


one = '$1$'
zero = '$0$'

def bin(x):
    assert x >= 0 and x < 256
    result = []
    for i in xrange(8):
        if x & (1 << i):
            result.append(one)
        else:
            result.append(zero)

    return result


val0  = ord('d')
char0 = 'ASCII "d"'
byte0 = bin(val0)

val1  = ord('6')
char1 = 'ASCII "6"'
byte1 = bin(val1)

val2  = 0xff
char2 = r'\texttt{0xff}'
byte2 = bin(val2)

val3  = ord("C") | 0x80
char3 = r'\texttt{0x%02x}' % val3
byte3 = bin(val3)

val = [char0, char1, char2, char3]

color_a = 'red!25'
color_b = 'green!25'
color_c = 'blue!25'
color_d = 'yellow!25'

def input_style(index, label):
    def get_color_from_label(label):
        if 'a' in label:
            return color_a
        if 'b' in label:
            return color_b
        if 'c' in label:
            return color_c
        if 'd' in label:
            return color_d

    color = get_color_from_label(label)
    if color:
        return 'fill=%s' % color

def apply_style(L, style):
    return [(label, style(index, label)) for index, label in enumerate(L)]

# drawing
##################################################

# 1. input four chars

y = 0
def mark_MSB(index, label):
    if index in [7, 15, 23, 31] and label == one:
        return 'fill=red'
    else:
        return 'thin'
 
chunk24 = byte0 + byte1 + byte2 + byte3
label(0.0, y, r"input --- four bytes")

draw (0.0, y + 0.3, apply_style(chunk24, mark_MSB))
byte_width = w*8
for i in xrange(4):
    x0 = i * byte_width
    x1 = x0 + byte_width
    horiz_brace(x0, x1, y + 0.3 + h, r"\footnotesize %s (byte %d)" % (val[3 - i], 3 - i))

y -= H + 0.5

# 2. translated vector

decoded0 = 29
decoded1 = 58
decoded2 = 0x80
decoded3 = 2 # "C"

decoded = bin(decoded0) + bin(decoded1) + bin(decoded2) + bin(decoded3)

label(0.0, y, r"translated input (result of \texttt{vpermi2b})")

byte_width = w*8
labels = [('a', decoded0), ('b', decoded1), ('c', decoded2 & 0x3f), ('d', decoded3 & 0x3f)]
for i, (l, v) in enumerate(reversed(labels)):
    x0 = i * byte_width + 2 * w
    x1 = x0 + 6 * w
    horiz_brace(x0, x1, y + 0.3 + h, r"\footnotesize field \texttt{%s} = \texttt{0x%02x}" % (l, v))

def style(index, label):
    if index in [7, 15, 23, 31] and label == one:
        return 'fill=red'
    elif index % 8 < 6:
        color = [color_a, color_b, color_c, color_d]
        return 'fill=%s' % color[index / 8]
    else:
        return 'thin'

draw (0.0, y + 0.3, apply_style(decoded, style))

# 2. error vector

y -= H

label(0.0, y, r"error = input \texttt{OR} translated input \texttt{OR} previous error (result of \texttt{vpternlogd})")
def mark_MSB(index, label):
    if index in [7, 15, 23, 31]:
        if label == zero:
            return 'fill=gray'
        else:
            return 'fill=red'
    else:
        return 'thin'

byte_ok    = ["--"] * 7 + [zero]
byte_error = ["--"] * 7 + [one]
error = byte_ok + byte_ok + byte_error + byte_error
draw (0.0, y + 0.3, apply_style(error, mark_MSB))

print "\\end{tikzpicture}"


==> decoding-merging.tikz.py <==
print "\\begin{tikzpicture}"

w = 0.4
h = 0.6
H = 1.4
byte_width = 8*w

def draw(X, Y, items):
    x = float(X)
    y = float(Y)
    default_style = 'thin'
    for item in reversed(items):
        try:
            label, style = item
            if style is None:
                style = default_style
        except ValueError:
            label = item
            style = default_style
            
        print '\\draw [%s] (%0.2f, %0.2f) rectangle (%0.2f, %0.2f);' % (style, x, y, x + w, y + h)
        if label:
            print '\\node at (%0.2f, %0.2f) {%s};' % (x + w/2, y + h/2, label)
        
        x += w


def label(X, Y, label):
    x = float(X)
    y = float(Y)
    print '\\node [below, right, fill=white] at (%0.2f, %0.2f) {%s};' % (x, y, label)


def horiz_brace(x0, x1, y, label):
    print "\\draw [decorate,decoration={brace,amplitude=10pt}] (%0.2f, %0.2f) -- (%0.2f, %0.2f) node [midway,above,yshift=10pt] {%s};" % (x0, y, x1, y, label)


one = '$1$'
zero = '$0$'

def bin(x):
    assert x >= 0 and x < 256
    result = []
    for i in xrange(8):
        if x & (1 << i):
            result.append(one)
        else:
            result.append(zero)

    return result


color_a = 'red!25'
color_b = 'green!25'
color_c = 'blue!25'
color_d = 'yellow!25'
color_e = 'gray!15'

field_A = ['$a_0$', '$a_1$', '$a_2$', '$a_3$', '$a_4$', '$a_5$']
field_B = ['$b_0$', '$b_1$', '$b_2$', '$b_3$', '$b_4$', '$b_5$']
field_C = ['$c_0$', '$c_1$', '$c_2$', '$c_3$', '$c_4$', '$c_5$']
field_D = ['$d_0$', '$d_1$', '$d_2$', '$d_3$', '$d_4$', '$d_5$']

def input_style(index, label):
    def get_color_from_label(label):
        if 'a' in label:
            return color_a
        if 'b' in label:
            return color_b
        if 'c' in label:
            return color_c
        if 'd' in label:
            return color_d
        if 'e' in label or 'f' in label:
            return color_e

    color = get_color_from_label(label)
    if color:
        return 'fill=%s' % color

def apply_style(L, style):
    return [(label, style(index, label)) for index, label in enumerate(L)]

# drawing
##################################################

y = 0

# 1. vertical lines marking bytes boundaries
for i in xrange(5):
    style = 'dotted'
    x  = i * byte_width
    y0 = y + 0.5
    y1 = y - 2.5*H
    print "\\draw [%s] (%0.2f, %0.2f) -- (%0.2f, %0.2f);" % (style, x, y0, x, y1)

# 2. input four 6-bit words

label(0.0, y, r"input --- 32-bit lane: four six-bit values \texttt{a}, \texttt{b}, \texttt{c} and \texttt{d} stored on separate bytes")

for i in xrange(4):
    x0 = i * byte_width
    x1 = x0 + byte_width
    horiz_brace(x0, x1, y + 0.3 + h, r"\footnotesize byte %d" % (3 - i))

byte0 = field_A + [zero] * 2
byte1 = field_B + [zero] * 2
byte2 = field_C + [zero] * 2
byte3 = field_D + [zero] * 2
input = byte0 + byte1 + byte2 + byte3

draw (0.0, y + 0.3, apply_style(input, input_style))

y -= H

# 3. joined 1

label(0.0, y, r"join and swap pairs of fields: \texttt{a} \& \texttt{b} and \texttt{c} \& \texttt{d} (result of \texttt{vpmaddubsw})")

word0 = field_B + field_A + [zero] * 4
word1 = field_D + field_C + [zero] * 4
join1 = word0 + word1
draw (0.0, y + 0.3, apply_style(join1, input_style))

y -= H

# 4. joined 2

label(0.0, y, r"join and swap 12-bit subfields (result of \texttt{vpmaddwd})")

join2 = field_D + field_C + field_B + field_A + [zero] * 8
draw (0.0, y + 0.3, apply_style(join2, input_style))

y -= H

# 5. merged

label(0.0, y, r"fixup order of bytes and omit 4th bytes from each lane (result of \texttt{vpermb})")
byte0 = join2[0:8]
byte1 = join2[8:16]
byte2 = join2[16:24]
byte3 = ['$f_4$', '$f_5$', '$e_0$', '$e_1$', '$e_2$', '$e_3$', '$e_4$', '$e_5$']
merged = byte2 + byte1 + byte0 + byte3
draw (0.0, y + 0.3, apply_style(merged, input_style))

print "\\end{tikzpicture}"


==> encoding.tikz.py <==
print "\\begin{tikzpicture}"

w = 0.4
h = 0.6
H = 1.4

def draw(X, Y, items):
    x = float(X)
    y = float(Y)
    default_style = 'thin'
    for item in reversed(items):
        try:
            label, style = item
            if style is None:
                style = default_style
        except ValueError:
            label = item
            style = default_style
            
        print '\\draw [%s] (%0.2f, %0.2f) rectangle (%0.2f, %0.2f);' % (style, x, y, x + w, y + h)
        if label:
            print '\\node at (%0.2f, %0.2f) {%s};' % (x + w/2, y + h/2, label)
        
        x += w


def label(X, Y, label):
    x = float(X)
    y = float(Y)
    print '\\node [below, right, fill=white] at (%0.2f, %0.2f) {%s};' % (x, y, label)


def horiz_brace(x0, x1, y, label):
    print "\\draw [decorate,decoration={brace,amplitude=10pt}] (%0.2f, %0.2f) -- (%0.2f, %0.2f) node [midway,above,yshift=10pt] {%s};" % (x0, y, x1, y, label)


field_A = ['$a_0$', '$a_1$', '$a_2$', '$a_3$', '$a_4$', '$a_5$']
field_B = ['$b_0$', '$b_1$', '$b_2$', '$b_3$', '$b_4$', '$b_5$']
field_C = ['$c_0$', '$c_1$', '$c_2$', '$c_3$', '$c_4$', '$c_5$']
field_D = ['$d_0$', '$d_1$', '$d_2$', '$d_3$', '$d_4$', '$d_5$']

byte0 = field_B[4:6] + field_A[0:6]
byte1 = field_C[2:6] + field_B[0:4]
byte2 = field_D[0:6] + field_C[0:2]

color_a = 'red!25'
color_b = 'green!25'
color_c = 'blue!25'
color_d = 'yellow!25'

def input_style(label):
    def get_color_from_label(label):
        if 'a' in label:
            return color_a
        if 'b' in label:
            return color_b
        if 'c' in label:
            return color_c
        if 'd' in label:
            return color_d

    color = get_color_from_label(label)
    if color:
        return 'fill=%s' % color

def apply_style(L, style):
    return [(label, style(label)) for label in L]

# drawing
##################################################

# 1. input 24-bit word

y = 0
 
chunk24 = byte0 + byte1 + byte2
label(0.0, y, r"input 24-bit word consisting 6-bit values \texttt{a}, \texttt{b}, \texttt{c} and \texttt{d}")

draw (0.0, y + 0.3, apply_style(chunk24, input_style))
byte_width = w*8
for i in xrange(3):
    x0 = i * byte_width
    x1 = x0 + byte_width
    horiz_brace(x0, x1, y + 0.3 + h, r"\footnotesize byte %d" % (2 - i))

y -= H + 0.5 # extra space for braces

# 2. vertical lines marking bytes boundaries
for i in xrange(5):
    style = 'dotted'
    x  = i * byte_width
    y0 = y + 0.5
    y1 = y - 2.5*H
    print "\\draw [%s] (%0.2f, %0.2f) -- (%0.2f, %0.2f);" % (style, x, y0, x, y1)


# 3. shuffled bytes

shuffled = byte1 + byte0 + byte2 + byte1
label(0.0, y, r"intermediate 32-bit word (result of \texttt{vpermb})")
draw (0.0, y + 0.3, apply_style(shuffled, input_style))
for i, byte in enumerate(reversed([1, 0, 2, 1])):
    x0 = i * byte_width
    x1 = x0 + byte_width
    horiz_brace(x0, x1, y + 0.3 + h, r"\footnotesize byte %d" % (byte,))


# 4. shifted fields

y -= H

shifted = []
for shift in [10, 4, 22, 16]:
    shifted.extend(shuffled[shift:shift+8])

label(0.0, y, r"values \texttt{a}, \texttt{b}, \texttt{c} and \texttt{d} moved to separate bytes (result of \texttt{vpmultishiftqb})")
draw (0.0, y + 0.3, apply_style(shifted, input_style))

# 5. masked inputs

y -= H

shifted_masked = []
for i, bit in enumerate(shifted):
    if i % 8 < 6:
        shifted_masked.append(bit)
    else:
        shifted_masked.append('')
label(0.0, y, r"six lower bits of each byte used by the subsequent \texttt{vpermb}")
draw (0.0, y + 0.3, apply_style(shifted_masked, input_style))

# 6. result 

y -= H

w = w*8
label(0.0, y, r"values \texttt{a}, \texttt{b}, \texttt{c} and \texttt{d} converted to ASCII characters (result of \texttt{vpermb})")
draw (0.0, y + 0.3, apply_style([r"$\textrm{ASCII}(\texttt{%s})$" % f for f in "abcd"], input_style))

print "\\end{tikzpicture}"

